Uniform effective estimates for $\vert L(1,\chi)\vert$

Let $L(s,\chi)$ be the Dirichlet $L$-function associated to a non-principal primitive Dirichlet character $\chi$ defined modulo $q$, where $q\ge 3$. We prove, under the assumption of the Generalised Riemann Hypothesis, the validity of estimates given by Lamzouri, Li, and Soundararajan on $\vert L(1,\chi) \vert$. As a corollary, we have that similar estimates hold for the class number of the imaginary quadratic field $\mathbb{Q}(\sqrt{-q})$, $q\ge 5$.

==> website/LLS-ineq/verif/analysis-MaxL.py <==
#
#   Copyright (C) 2020 Alessandro Languasco
#
import pandas as pd
import numpy as np 

# functions needed to create the normalised values
def f(x): 
    y = np.log(np.log(x)) - np.log(2) + 0.5 + 1/(np.log(np.log(x)))
    return y

def g(x): 
    y = f(x) + 14 * np.log(np.log(x))/(np.log(x))
    return y

def h(x): 
    y =  np.log(np.log(x))
    return y    
    
# flagbounds = TRUE; find the q such that Mq>=ubound(q) and Mq<= lbound(q) 
flagbounds = True
#flagbounds = False
# functions for lower and upper bounds
def ubound(x): 
    y = 0.47*3.5621448359803959704730082062143590983*f(x)  #2*exp(Euler)= 3.5621448359803959704730082062143590983
    return y

def lbound(x): 
    y = 0.325 *3.5621448359803959704730082062143590983*f(x)  #2*exp(Euler)= 3.5621448359803959704730082062143590983
    return y   
     
def ULI_upp(x): 
    y = 0.71*3.5621448359803959704730082062143590983 * h(x)  #2*exp(Euler)= 3.5621448359803959704730082062143590983
    return y

def ULI_low(x): 
    y = 0.4*3.5621448359803959704730082062143590983 * h(x)  #2*exp(Euler)= 3.5621448359803959704730082062143590983
    return y
    

# function to Find indexes of an element in pandas dataframe
# from https://thispointer.com/python-find-indexes-of-an-element-in-pandas-dataframe/
# to be used at the bottom of the script to detect when  even == odd 

def getIndexes(dfObj, value):
    ''' Get index positions of value in dataframe i.e. dfObj.'''
 
    listOfPos = list()
    # Get bool dataframe with True at positions where the given value exists
    result = dfObj.isin([value])
    # Get list of columns that contains the value
    seriesObj = result.any()
    columnNames = list(seriesObj[seriesObj == True].index)
    # Iterate over list of columns and fetch the rows indexes where value exists
    for col in columnNames:
        rows = list(result[col][result[col] == True].index)
        for row in rows:
            listOfPos.append((row, col))
    # Return a list of tuples indicating the positions of value in the dataframe
    return listOfPos

# function to check the lower and upper bounds; flagbounds is boolean;
# uses the previous locator function

def checkbounds(flagbounds):	
	if flagbounds :
	    ##  UPPER BOUND Lamzouri-Li-Sound
		print('*** Detecting values Mq >= ubound(q) = 0.47*L2*f(q) and saving them on file uexceptLLS.txt') 
		fileanalysis.write("*** Detecting values Mq >= ubound(q) = 0.47*L2*f(q) and saving them on file uexceptLLS.txt")  
		fileanalysis.write("\n")
		# if there are cases of Mq >= ubound(q); compute and prints such cases 
		uboundexceptions = len(df.loc[(df['max'] >=  ubound(df['q']))])
		if uboundexceptions > 0 :
			print('*** There are n.',uboundexceptions,' integers for which Mq >= ubound(q) = 0.47*L2*f(q)')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(uboundexceptions))
			fileanalysis.write(" integers for which Mq >= ubound(q) = 0.47*L2*f(q)") 
			fileanalysis.write("\n")
			df['uboundexcep'] = (df['max'] >= ubound(df['q']))
			listOfPositions = getIndexes(df, True) 
			fileuexcept= open("uexceptLLS.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				fileuexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				fileuexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
    			# print (listOfPositions)
			# remove the temporary column
			del df['uboundexcep']
			fileuexcept.close()  
		else:
			print(' No integers for which Mq >= ubound(q) = 0.47*L2*f(q) detected') 
			fileanalysis.write(" No integers for which Mq >= ubound(q) = 0.47*L2*f(q) detected ") 
			fileanalysis.write("\n")
		##  LOWER BOUND Lamzouri-Li-Sound
		print('*** Detecting values Mq <= lbound(q) = 0.325*L2*f(q) and saving them on file lexceptLLS.txt') 
		fileanalysis.write("*** Detecting values Mq <= lbound(q) = 0.325*L2*f(q) and saving them on file lexceptLLS.txt")  
		fileanalysis.write("\n")
		# if there are cases of Mq <= lbound(q); compute and prints such cases 
		lboundexceptions = len(df.loc[(df['max'] <=  lbound(df['q']))])
		if lboundexceptions > 0 :
			print('*** There are n.',lboundexceptions,' integers for which Mq <= lbound(q) = 0.325*L2*f(q)')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(lboundexceptions))
			fileanalysis.write(" integers for which Mq <= lbound(q) = 0.325*L2*f(q)") 
			fileanalysis.write("\n")
			df['lboundexcep'] = (df['max'] <= lbound(df['q']))
			listOfPositions = getIndexes(df, True)  
			filelexcept= open("lexceptLLS.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				filelexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				filelexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
				#print (listOfPositions)
			# remove the temporary column
			del df['lboundexcep']
			filelexcept.close()  
		else:
			print(' No integers for which Mq <= lbound(q) = 0.325*L2*f(q) detected') 
			fileanalysis.write(" No integers for which Mq <= lbound(q) = 0.325*L2*f(q) detected ") 
			fileanalysis.write("\n") 
		#	
		##  UPPER BOUND with ULI
		#
		print('*** Detecting values Mq >= ULI-ubound(q) = 0.71*L2 and saving them on file uexceptULI.txt') 
		fileanalysis.write("*** Detecting values Mq >= ULI-ubound(q) = 0.71*L2 and saving them on file uexceptULI.txt")  
		fileanalysis.write("\n")
		# if there are cases of Mq >= ULI-ubound(q); compute and prints such cases 
		uboundexceptions = len(df.loc[(df['max'] >=  ULI_upp(df['q']))])
		if uboundexceptions > 0 :
			print('*** There are n.',uboundexceptions,' integers for which Mq >= ULI-ubound(q) = 0.71* L2')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(uboundexceptions))
			fileanalysis.write(" integers for which Mq >= ULI-ubound(q) = 0.71*L2") 
			fileanalysis.write("\n")
			df['uboundexcep'] = (df['max'] >= ULI_upp(df['q']))
			listOfPositions = getIndexes(df, True) 
			fileuexcept= open("uexceptULI.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				fileuexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				fileuexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
    			# print (listOfPositions)
			# remove the temporary column
			del df['uboundexcep']
			fileuexcept.close()  
		else:
			print(' No integers for which Mq >= ULI-ubound(q) = 0.71*L2 detected') 
			fileanalysis.write(" No integers for which Mq >= ULI-ubound(q) = 0.71*L2 detected ") 
			fileanalysis.write("\n")
		##  LOWER BOUND with ULI
		print('*** Detecting values Mq <= ULI-lbound(q) = 0.4*L2 and saving them on file lexceptULI.txt') 
		fileanalysis.write("*** Detecting values Mq <= ULI-lbound(q) = 0.4*L2 and saving them on file lexceptULI.txt")  
		fileanalysis.write("\n")
		# if there are cases of Mq <= ULI-lbound(q); compute and prints such cases 
		lboundexceptions = len(df.loc[(df['max'] <=  ULI_low(df['q']))])
		if lboundexceptions > 0 :
			print('*** There are n.',lboundexceptions,' integers for which Mq <= ULI-lbound(q) = 0.4*L2')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(lboundexceptions))
			fileanalysis.write(" integers for which Mq <= ULI-lbound(q) = 0.4*L2") 
			fileanalysis.write("\n")
			df['lboundexcep'] = (df['max'] <= ULI_low(df['q']))
			listOfPositions = getIndexes(df, True)  
			filelexcept= open("lexceptULI.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				filelexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				filelexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
				#print (listOfPositions)
			# remove the temporary column
			del df['lboundexcep']
			filelexcept.close()  
		else:
			print(' No integers for which Mq <= ULI-lbound(q) = 0.4*L2 detected') 
			fileanalysis.write(" No integers for which Mq <= ULI-lbound(q) = 0.4*L2 detected ") 
			fileanalysis.write("\n")
	else:
		print('*** Not checking lower and upper bounds')
		fileanalysis.write("*** Not checking lower and upper bounds ") 
		fileanalysis.write("\n")
	

# open output fileanalysis 
fileanalysis= open("../analysis.txt","w")


    
# input data from csv fileanalysis 

data=pd.read_csv(r'maxL-values.csv', sep=';',dtype='str') 
#data.head(4)
#df = pd.DataFrame(data, columns= ['q','even','odd','min'])
data.head(2)
df = pd.DataFrame(data, columns= ['q','max'])
df = df.astype('float128')
 

# create a new column with normalised max values
df['norm'] = (df['max'] / f(df['q']) )

# create a new column with max/loglog q values
df['ULI'] = (df['max'] / h(df['q']) )

#print (df)

#FINDING MAX AND MIN and where they are attained
#M=df['max'].max()
#idxM=df['max'].idxmax()
#argM=df['q'].iloc[idxM]
#m=df['max'].min()
#idxm=df['max'].idxmin()
#argm=df['q'].iloc[idxm]

#print('minimal value on column max =',m,'attained at q =',argm)
#print('maximal value on column max =',M,'attained at q =',argM)


#FINDING MAX and second MAX; MIN and second MIN; and where they are attained
print(' *****   Statistics for MaxL  *****')
print('name source fileanalysis = maxL-values.csv')

fileanalysis.write(" *****   Statistics for MaxL  ***** ")
fileanalysis.write("\n")
fileanalysis.write("name source fileanalysis = maxL-values.csv")
fileanalysis.write("\n")

print(' *****   MAX   *****')

maxima =df['max'].nlargest(2)
maxima = maxima.astype('float128')
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column max =',M,'attained at q =',argM)
print('second maximal value on column max =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX   *****\n")
fileanalysis.write("maximal value on column max = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column max = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN   *****') 
minima =df['max'].nsmallest(3)
minima = minima.astype('float128')
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[2]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column max =',m,'attained at q =',argm)
print('second minimal value on column max =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   MIN   *****\n")
fileanalysis.write("minimal value on column max = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column max = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")

print(' *****   MAX normalised values max/f(q) *****')
 
maxima =df['norm'].nlargest(2)
maxima = maxima.astype('float128')
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column norm =',M,'attained at q =',argM)
print('second maximal value on column norm =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX  normalised values max/f(q) *****\n")
fileanalysis.write("maximal value on column norm = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column norm = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN normalised values max/f(q) *****') 
minima =df['norm'].nsmallest(2)
minima = minima.astype('float128')
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[1]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column norm =',m,'attained at q =',argm)
print('second minimal value on column norm =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   Min normalised values max/f(q) *****\n")
fileanalysis.write("minimal value on column norm = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column norm = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")

print(' *****   MAX max/loglog q *****')
 
maxima =df['ULI'].nlargest(2)
maxima = maxima.astype('float128')
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column max/loglog q =',M,'attained at q =',argM)
print('second maximal value on column max/loglog q =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX max/loglog q*****\n")
fileanalysis.write("maximal value on column max/loglog q = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column max/loglog q = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN max/loglog q *****') 
minima =df['ULI'].nsmallest(2)
minima = minima.astype('float128')
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[1]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column max/loglog q =',m,'attained at q =',argm)
print('second minimal value on column max/loglog q =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   MIN max/loglog q *****\n")
fileanalysis.write("minimal value on column max/loglog q = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column max/loglog q = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")


print(' *****   STATS MaxL  *****')

# number of  odd > even for MaxL
# total=float(len(df))
# oddgreatereven = len(df.loc[df.odd > df.even])
# percent=float(oddgreatereven)/total
# print('number of odd > even :', oddgreatereven,'percentage =', percent*100)

fileanalysis.write("  *****   STATS MaxL  *****\n")
# fileanalysis.write("number of odd > even : ")
# fileanalysis.write(str(oddgreatereven))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# # number of  even > odd for MaxL
# evengreaterodd = len(df.loc[df.even > df.odd]) 
# percent=float(evengreaterodd)/total
# print('number of even > odd :',evengreaterodd,'percentage =', percent*100)
# 
# fileanalysis.write("number of even > odd : ")
# fileanalysis.write(str(evengreaterodd))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# # number of  even = odd for MaxL
# evenequalodd = len(df.loc[df.even == df.odd]) 
# percent=float(evenequalodd)/total
# print('number of even = odd :',evenequalodd,'percentage =', percent*100)
# 
# fileanalysis.write("number of even = odd : ")
# fileanalysis.write(str(evenequalodd))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# print('total number (oddgreatereven+evengreaterodd) =', oddgreatereven+evengreaterodd)
# print('total number (evenequalodd) =', evenequalodd)
# print('total number (number of rows) =', int(total)) 
# 
# fileanalysis.write("total number (oddgreatereven+evengreaterodd) = ")
# fileanalysis.write(str(oddgreatereven+evengreaterodd))
# fileanalysis.write("\n")
# fileanalysis.write("total number (evenequalodd) = ")
# fileanalysis.write(str(evenequalodd))
# fileanalysis.write("\n")
# fileanalysis.write("total number (number of rows) = ")
# fileanalysis.write(str(int(total)))
# fileanalysis.write("\n")
# 
# # if there are cases of even == odd; compute and prints such cases
# if evenequalodd > 0:
# 	# create a new (temporary) column with difference even-odd
# 	df['even - odd'] = (df['even'] - df['odd'])
# 	# Get list of index positions i.e. row & column of all occurrences of 0 in the dataframe
# 	listOfPositions = getIndexes(df, 0)
# 	print('Integers in which even==odd (prints zero occurrences in even - odd column) : ')
# 	print('*** recompute them with quadruple precision ***')
# 	for i in range(len(listOfPositions)):
# 		print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
#     # print (listOfPositions)
# 	# remove the temporary column
# 	del df['even - odd'] 
	
	
#checking for lower and upper bounds
checkbounds(flagbounds)		

# number of  even > 10 for MaxL
# greater10= len(df.loc[df.even > 10]) 
# if greater10 > 0 :
# 	print(' *****  Possible wrong datas *******') 
# 	print('number of even > 10 :',greater10,'percentage =', percent*100)
#  
# # number of  odd > 1 for MaxL
# greater10 = len(df.loc[df.odd > 10])
# if greater10 > 0 :
# 	print(' *****  Possible wrong datas *******') 
# 	print('number of odd > 10 :',greater10,'percentage =', percent*100)	

print(' *****   Exported data frame for gnuplot   *****')
print(' *****   in fileanalysis named: MaxL-result.txt  *****')

#print(df)
df.to_csv (r'MaxL-result.txt', sep='\t', index = False, header=True)


print(' *****   End analysis script   *****')
fileanalysis.write("*****   End analysis script   *****")
fileanalysis.close() 

==> website/LLS-ineq/verif/analysis-MinL.py <==
#
#   Copyright (C) 2020 Alessandro Languasco
#
import pandas as pd
import numpy as np 

# functions needed to create the normalised values
def f(x): 
    y = np.log(np.log(x)) - np.log(2) + 0.5 + 1/(np.log(np.log(x)))
    return y

def g(x): 
    y = f(x) + 14 * np.log(np.log(x))/(np.log(x))
    return y
    
def h(x): 
    y =  np.log(np.log(x))
    return y


# flagsmall = TRUE; find the q>bound such that mq<eps to be recomputed with quadruple precision 
flagsmall = True
eps = 0.0001  #10^(-4)
bound = 2   

# flagbounds = TRUE; find the q such that mq>=ubound(q) and mq<= lbound(q) 
flagbounds = True
#flagbounds = False
# functions for lower and upper bounds
def ubound(x): 
    y = 5* 0.46178191583709069116175497699385195842/g(x)  #Pi^2/(12*exp(Euler)) = 0.46178191583709069116175497699385195842
    return y

def lbound(x): 
    y = 3.25* 0.46178191583709069116175497699385195842/g(x)  #Pi^2/(12*exp(Euler)) = 0.46178191583709069116175497699385195842
    return y
    
def LLI_upp(x): 
    y = 2*0.46178191583709069116175497699385195842/h(x)  #Pi^2/(12*exp(Euler)) = 0.46178191583709069116175497699385195842
    return y

def LLI_low(x): 
    y = 0.425* 0.46178191583709069116175497699385195842/h(x)  #Pi^2/(12*exp(Euler)) = 0.46178191583709069116175497699385195842
    return y


# function to Find indexes of an element in pandas dataframe
# from https://thispointer.com/python-find-indexes-of-an-element-in-pandas-dataframe/
# to be used at the bottom of the script to detect when  even == odd 

def getIndexes(dfObj, value):
    ''' Get index positions of value in dataframe i.e. dfObj.'''
 
    listOfPos = list()
    # Get bool dataframe with True at positions where the given value exists
    result = dfObj.isin([value])
    # Get list of columns that contains the value
    seriesObj = result.any()
    columnNames = list(seriesObj[seriesObj == True].index)
    # Iterate over list of columns and fetch the rows indexes where value exists
    for col in columnNames:
        rows = list(result[col][result[col] == True].index)
        for row in rows:
            listOfPos.append((row, col))
    # Return a list of tuples indicating the positions of value in the dataframe
    return listOfPos
    
# function to check for small values; flagsmall is boolean; eps is the bound
# uses the previous locator function

def checksmallvalues(flagsmall, eps, bound):	
	if flagsmall :
		print('*** Detecting values mq <', eps, 'and q > ', bound, ' and saving them on file recompute.txt') 
		fileanalysis.write("*** Detecting values mq < ")
		fileanalysis.write(str(eps))
		fileanalysis.write(" and q > ")
		fileanalysis.write(str(bound))
		fileanalysis.write("\n")
		fileanalysis.write("*** and saving them on file recompute.txt ")
		fileanalysis.write("\n")
		# if there are cases of min < eps; compute and prints such cases
		# to be recomputed with quadruple precision
		smallvalues = len(df.loc[(df['min'] > 0) & (df['min'] < eps) & (df['q']> bound)])
		if smallvalues > 0 :
			print('*** There are n.',smallvalues,' integers in which mq < ', eps, ' and  q >', bound) 
			print('*** recompute them with quadruple precision ***')
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(smallvalues))
			fileanalysis.write(" integers in which mq < ")
			fileanalysis.write(str(eps))
			fileanalysis.write(" and q > ")
			fileanalysis.write(str(bound))
			fileanalysis.write("\n")
			fileanalysis.write("*** recompute them with quadruple precision ***")
			fileanalysis.write("\n")
			df['small'] = (df['min'] > 0) & (df['min'] < eps)
			#print(df['small'])
			listOfPositions = getIndexes(df, True) 
			filerecomp= open("recompute.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				filerecomp.write(str(df['q'].iloc[listOfPositions[i][0]]))
				filerecomp.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
    			# print (listOfPositions)
			# remove the temporary column
			del df['small']
			filerecomp.close()  
		else:
			print(' No values mq <', eps, 'with q>', bound, 'detected')  
			fileanalysis.write(" No values mq < ")
			fileanalysis.write(str(eps))
			fileanalysis.write(" with q> ")
			fileanalysis.write(str(bound))
			fileanalysis.write(" detected")
			fileanalysis.write("\n") 
	else:
		print('*** Not detecting values <', eps)
		fileanalysis.write("*** Not detecting values < ")
		fileanalysis.write(str(eps))
		fileanalysis.write("\n")
    
   
# function to check the lower and upper bounds; flagbounds is boolean;
# uses the previous locator function

def checkbounds(flagbounds):	
	if flagbounds :
	    ##  UPPER BOUND  Lamzouri-Li-Sound
		print('*** Detecting values mq >= ubound(q) = 5 L1/g(q) and saving them on file uexceptLLS.txt') 
		fileanalysis.write("*** Detecting values mq >= ubound(q) = 5 L1/g(q) and saving them on file uexceptLLS.txt")  
		fileanalysis.write("\n")
		# if there are cases of mq >= ubound(q) = 5 L1/g(q); compute and prints such cases 
		uboundexceptions = len(df.loc[(df['min'] >=  ubound(df['q']))])
		if uboundexceptions > 0 :
			print('*** There are n.',uboundexceptions,' integers for which mq >= ubound(q) = 5 L1/g(q)')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(uboundexceptions))
			fileanalysis.write(" integers for which mq >= ubound(q) = 5 L1/g(q)") 
			fileanalysis.write("\n")
			df['uboundexcep'] = (df['min'] >= ubound(df['q']))
			listOfPositions = getIndexes(df, True) 
			fileuexcept= open("uexceptLLS.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				fileuexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				fileuexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
    			# print (listOfPositions)
			# remove the temporary column
			del df['uboundexcep']
			fileuexcept.close()  
		else:
			print(' No integers for which mq >= ubound(q) = 5 L1/g(q) detected') 
			fileanalysis.write(" No integers for which mq >= ubound(q) = 5 L1/g(q) detected ") 
			fileanalysis.write("\n")
		##  LOWER BOUND  Lamzouri-Li-Sound
		print('*** Detecting values mq <= lbound(q) = 3.25 L1/g(q) and saving them on file lexceptLLS.txt') 
		fileanalysis.write("*** Detecting values mq <= lbound(q) = 3.25 L1/g(q) and saving them on file lexceptLLS.txt")  
		fileanalysis.write("\n")
		# if there are cases of mq <= lbound(q); compute and prints such cases 
		lboundexceptions = len(df.loc[(df['min'] <=  lbound(df['q']))])
		if lboundexceptions > 0 :
			print('*** There are n.',lboundexceptions,' integers for which mq <= lbound(q)= 3.25 L1/g(q)')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(lboundexceptions))
			fileanalysis.write(" integers for which mq <= lbound(q)= 3.25 L1/g(q)") 
			fileanalysis.write("\n")
			df['lboundexcep'] = (df['min'] <= lbound(df['q']))
			listOfPositions = getIndexes(df, True)  
			filelexcept= open("lexceptLLS.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				filelexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				filelexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
				#print (listOfPositions)
			# remove the temporary column
			del df['lboundexcep']
			filelexcept.close()  
		else:
			print(' No integers for which mq <= lbound(q) = 3.25 L1/g(q) detected') 
			fileanalysis.write(" No integers for which mq <= lbound(q) = 3.25 L1/g(q) detected ") 
			fileanalysis.write("\n") 
		#	
		##  UPPER BOUND with LLI
		#
		print('*** Detecting values mq >= LLI-ubound(q)= 2 L1/loglog q and saving them on file uexceptLLI.txt') 
		fileanalysis.write("*** Detecting values mq >= LLI-ubound(q)= 2 L1/loglog q and saving them on file uexceptLLI.txt")  
		fileanalysis.write("\n")
		# if there are cases of mq >= LLI-ubound(q); compute and prints such cases 
		uboundexceptions = len(df.loc[(df['min'] >=  LLI_upp(df['q']))])
		if uboundexceptions > 0 :
			print('*** There are n.',uboundexceptions,' integers for which mq >= LLI-ubound(q)= 2 L1/loglog q')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(uboundexceptions))
			fileanalysis.write(" integers for which mq >= LLI-ubound(q)= 2 L1/loglog q ") 
			fileanalysis.write("\n")
			df['uboundexcep'] = (df['min'] >= LLI_upp(df['q']))
			listOfPositions = getIndexes(df, True) 
			fileuexcept= open("uexceptLLI.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				fileuexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				fileuexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
    			# print (listOfPositions)
			# remove the temporary column
			del df['uboundexcep']
			fileuexcept.close()  
		else:
			print(' No integers for which mq >= LLI-ubound(q) = 2 L1/loglog q detected') 
			fileanalysis.write(" No integers for which mq >= LLI-ubound(q) = 2 L1/loglog q detected ") 
			fileanalysis.write("\n")
		##  LOWER BOUND with LLI
		print('*** Detecting values mq <= LLI-lbound(q) = 0.425 L1/loglog q and saving them on file lexceptLLI.txt') 
		fileanalysis.write("*** Detecting values mq <= LLI-lbound(q)= 0.425 L1/loglog q  and saving them on file lexceptLLI.txt")  
		fileanalysis.write("\n")
		# if there are cases of mq <= LLI-lbound(q); compute and prints such cases 
		lboundexceptions = len(df.loc[(df['min'] <=  LLI_low(df['q']))])
		if lboundexceptions > 0 :
			print('*** There are n.',lboundexceptions,' integers for which mq <= LLI-lbound(q)=  0.425 L1/loglog q')  
			fileanalysis.write("*** There are n.")
			fileanalysis.write(str(lboundexceptions))
			fileanalysis.write(" integers for which mq <= LLI-lbound(q) = 0.425 L1/loglog q ") 
			fileanalysis.write("\n")
			df['lboundexcep'] = (df['min'] <= LLI_low(df['q']))
			listOfPositions = getIndexes(df, True)  
			filelexcept= open("lexceptLLI.txt","w")
			for i in range(len(listOfPositions)):
				#print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
				filelexcept.write(str(df['q'].iloc[listOfPositions[i][0]]))
				filelexcept.write("\n")
				#print(df['q'].iloc[listOfPositions[i][0]])
				#print (listOfPositions)
			# remove the temporary column
			del df['lboundexcep']
			filelexcept.close()  
		else:
			print(' No integers for which mq <= LLI-lbound(q)= 0.425 L1/loglog q detected') 
			fileanalysis.write(" No integers for which mq <= LLI-lbound(q)= 0.425 L1/loglog q detected ") 
			fileanalysis.write("\n") 
	else:
		print('*** Not checking lower and upper bounds')
		fileanalysis.write("*** Not checking lower and upper bounds ") 
		fileanalysis.write("\n")
		
		 
# open output fileanalysis 
fileanalysis= open("../analysis.txt","w")


    
# input data from csv fileanalysis    
data=pd.read_csv(r'minL-values.csv', sep=';',dtype='str')
#data.head(4)
#df = pd.DataFrame(data, columns= ['q','even','odd','min'])
data.head(2)
df = pd.DataFrame(data, columns= ['q','min'])
df = df.astype('float128')
 
 
# create a new column with normalised min values
df['norm'] = (g(df['q']) * df['min'])

# create a new column with  LLI values
df['LLI'] = (h(df['q']) * df['min'])

#print (df)

#FINDING MAX AND MIN and where they are attained
#M=df['min'].max()
#idxM=df['min'].idxmax()
#argM=df['q'].iloc[idxM]
#m=df['min'].min()
#idxm=df['min'].idxmin()
#argm=df['q'].iloc[idxm]

#print('minimal value on column min =',m,'attained at q =',argm)
#print('maximal value on column min =',M,'attained at q =',argM)


#FINDING MAX and second MAX; MIN and second MIN; and where they are attained

print(' *****   Statistics for MinL  *****')
print('name source fileanalysis = minL-values.csv')

fileanalysis.write(" *****   Statistics for MinL  ***** ")
fileanalysis.write("\n")
fileanalysis.write("name source fileanalysis = minL-values.csv")
fileanalysis.write("\n")

print(' *****   MAX   *****')
 
maxima =df['min'].nlargest(2)
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column min =',M,'attained at q =',argM)
print('second maximal value on column min =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX   *****\n")
fileanalysis.write("maximal value on column min = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column min = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN   *****') 

minima =df['min'].nsmallest(10)
minima = minima.astype('float128')

#print(minima)
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[1]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column min =',m,'attained at q =',argm)
print('second minimal value on column min =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   MIN   *****\n")
fileanalysis.write("minimal value on column min = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column min = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")

print(' *****   MAX normalised values min*g(q) *****')
 
maxima =df['norm'].nlargest(2)
maxima = maxima.astype('float128')
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column norm =',M,'attained at q =',argM)
print('second maximal value on column norm =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX  normalised values min*g(q) *****\n")
fileanalysis.write("maximal value on column norm = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column norm = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN normalised values min*g(q) *****') 
minima =df['norm'].nsmallest(2)
minima = minima.astype('float128')
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[1]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column norm =',m,'attained at q =',argm)
print('second minimal value on column norm =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   Min normalised values min*g(q) *****\n")
fileanalysis.write("minimal value on column norm = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column norm = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")
 
 
print(' *****   MAX of min* log log q *****')
 
maxima =df['LLI'].nlargest(2)
maxima = maxima.astype('float128')
M=maxima.iloc[0]
idxM=maxima.idxmax()
argM=df['q'].iloc[idxM]
M1=maxima.iloc[1]
idxM1=maxima.idxmin()
argM1=df['q'].iloc[idxM1]
print('maximal value on column min*loglogq =',M,'attained at q =',argM)
print('second maximal value on column min*loglogq =',M1,'attained at q =',argM1)

fileanalysis.write("  *****   MAX  of min* log log q *****\n")
fileanalysis.write("maximal value on column min*loglogq = ")
fileanalysis.write(str(M))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM))
fileanalysis.write("\n")
fileanalysis.write("second maximal value on column min*loglogq = ")
fileanalysis.write(str(M1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argM1))
fileanalysis.write("\n")
 

print(' *****   MIN of min* log log q *****') 
minima =df['LLI'].nsmallest(2)
m=minima.iloc[0]
idxm=minima.idxmin()
argm=df['q'].iloc[idxm]
m1=minima.iloc[1]
idxm1=minima.idxmax()
argm1=df['q'].iloc[idxm1]
print('minimal value on column min*loglogq =',m,'attained at q =',argm)
print('second minimal value on column min*loglogq =',m1,'attained at q =',argm1)

fileanalysis.write("  *****   Min of min* log log q *****\n")
fileanalysis.write("minimal value on column min*loglogq = ")
fileanalysis.write(str(m))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm))
fileanalysis.write("\n")
fileanalysis.write("second minimal value on column min*loglogq = ")
fileanalysis.write(str(m1))
fileanalysis.write(" attained at q = ")
fileanalysis.write(str(argm1))
fileanalysis.write("\n")


print(' *****   STATS MinL  *****')

# number of  odd > even for MinL
# total=float(len(df))
# oddgreatereven = len(df.loc[df.odd > df.even])
# percent=float(oddgreatereven)/total
# print('number of odd > even :', oddgreatereven,'percentage =', percent*100)

fileanalysis.write("  *****   STATS MinL  *****\n")
# fileanalysis.write("number of odd > even : ")
# fileanalysis.write(str(oddgreatereven))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# 
# # number of  even > odd for MinL
# evengreaterodd = len(df.loc[df.even > df.odd]) 
# percent=float(evengreaterodd)/total
# print('number of even > odd :',evengreaterodd,'percentage =', percent*100)
# 
# fileanalysis.write("number of even > odd : ")
# fileanalysis.write(str(evengreaterodd))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# # number of  even = odd for MinL
# evenequalodd = len(df.loc[df.even == df.odd]) 
# percent=float(evenequalodd)/total
# print('number of even = odd :',evenequalodd,'percentage =', percent*100)
# 
# fileanalysis.write("number of even = odd : ")
# fileanalysis.write(str(evenequalodd))
# fileanalysis.write(" percentage = ")
# fileanalysis.write(str(percent*100))
# fileanalysis.write("\n")
# 
# print('total number (oddgreatereven+evengreaterodd) =', oddgreatereven+evengreaterodd)
# print('total number (evenequalodd) =', evenequalodd)
# print('total number (number of rows) =', int(total)) 
# 
# fileanalysis.write("total number (oddgreatereven+evengreaterodd) = ")
# fileanalysis.write(str(oddgreatereven+evengreaterodd))
# fileanalysis.write("\n")
# fileanalysis.write("total number (evenequalodd) = ")
# fileanalysis.write(str(evenequalodd))
# fileanalysis.write("\n")
# fileanalysis.write("total number (number of rows) = ")
# fileanalysis.write(str(int(total)))
# fileanalysis.write("\n")
# 
# # if there are cases of even == odd; compute and prints such cases
# if evenequalodd > 0:
# 	# create a new (temporary) column with difference even-odd
# 	df['even - odd'] = (df['even'] - df['odd'])
# 	# Get list of index positions i.e. row & column of all occurrences of 0 in the dataframe
# 	listOfPositions = getIndexes(df, 0)
# 	print('integers in which even==odd (prints zero occurrences in even - odd column) : ')
# 	print('*** recompute them with quadruple precision ***')
# 	for i in range(len(listOfPositions)):
# 		print(i+1, ': q = ', df['q'].iloc[listOfPositions[i][0]])
#     # print (listOfPositions)
# 	# remove the temporary column
# 	del df['even - odd'] 
	
#checking for small values
checksmallvalues(flagsmall, eps, bound)		

#checking for lower and upper bounds
checkbounds(flagbounds)	
	
# number of  even > 1 for MinL
# greater1 = len(df.loc[df.even > 1]) 
# if greater1 > 0 :
# 	print(' *****  Possible wrong datas *******') 
# 	print('number of even > 1 :',greater1,'percentage =', percent*100)
#  
# number of  odd > 1 for MinL
# greater1 = len(df.loc[df.odd > 1])
# if greater1 > 0 :
# 	print(' *****  Possible wrong datas *******') 
# 	print('number of odd > 1 :',greater1,'percentage =', percent*100)	

print(' *****   Exported data frame for gnuplot   *****')
print(' *****   in fileanalysis named: MinL-result.txt  *****')

#print(df)
df.to_csv (r'MinL-result.txt', sep='\t', index = False, header=True)

print(' *****   End analysis script   *****')
fileanalysis.write("*****   End analysis script   *****")
fileanalysis.close() 
